Prime numbers. An alternative study using ova-angular rotations

Ova-angular rotations of a prime number are characterized, constructed using the Dirichlet theorem. The geometric properties arising from this theory are analyzed and some applications are presented, including Goldbach's conjecture, the existence of infinite primes of the form $\rho = k^2+1$ and the convergence of the sum of the inverses of the Mersenne's primes. Although the mathematics that was used was elementary, you can notice the usefulness of this theory based on geometric properties. In this paper, the study ends by introducing the ova-angular square matrix.

==> geogebra_javascript.js <==
function ggbOnInit() {}

